Flavor Changing Neutral Current at the Tevatron

Processes involving flavor changing neutral currents (FCNC) provide excellent signatures with which to search for evidence of new physics. They have very small branching fractions in the Standard Model since they are highly suppressed by Glashow-Iliopoulos-Maiani (GIM) mechanism. They occur only through higher order diagrams, and new particles contributions can provide a significant enhancements, which would be an uniquevocal signs of physics beyond the Standard Model. In this paper we present the most recent measurements on FCNC processes performed by CDF and D0 Collaborations, while last section is devote to the charm physics at CDF.

==> compile.sh <==

latex beauty09.tex
latex beauty09.tex
dvips -ta4 -Ppdf -z -G0 beauty09.dvi -o beauty09.ps
ps2pdf -sPAPERSIZE=a4 beauty09.ps
